Learning specialized activation functions with the Piecewise Linear Unit

The choice of activation functions is crucial for modern deep neural networks. Popular hand-designed activation functions like Rectified Linear Unit(ReLU) and its variants show promising performance in various tasks and models. Swish, the automatically discovered activation function, has been proposed and outperforms ReLU on many challenging datasets. However, it has two main drawbacks. First, the tree-based search space is highly discrete and restricted, which is difficult for searching. Second, the sample-based searching method is inefficient, making it infeasible to find specialized activation functions for each dataset or neural architecture. To tackle these drawbacks, we propose a new activation function called Piecewise Linear Unit(PWLU), which incorporates a carefully designed formulation and learning method. It can learn specialized activation functions and achieves SOTA performance on large-scale datasets like ImageNet and COCO. For example, on ImageNet classification dataset, PWLU improves 0.9%/0.53%/1.0%/1.7%/1.0% top-1 accuracy over Swish for ResNet-18/ResNet-50/MobileNet-V2/MobileNet-V3/EfficientNet-B0. PWLU is also easy to implement and efficient at inference, which can be widely applied in real-world applications.

==> pics/draw1.py <==
# import brewer2mpl
# # brewer2mpl.get_map args: set name set type number of colors
# bmap = brewer2mpl.get_map('Dark2', 'qualitative', 8)
# colors = bmap.mpl_colors
# import matplotlib as mpl
# print(colors)
# mpl.rcParams['axes.prop_cycle'] = mpl.cycler(color=colors)
import palettable
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

acc_res18 = np.array([71.34, 71.61, 71.30, 71.03, 71.80, 71.82, 72.57])
acc_res50 = np.array([76.90, 77.25, 77.09, 76.43, 76.58, 77.49, 77.78])
acc_mbnv2 = np.array([72.84, 73.68, 73.69, 73.89, 74.56, 74.85, 74.69])
acc_mbnv3 = np.array([67.74, 67.93, 67.81, 67.68, 68.55, 68.48, 69.65])
acc_effb0 = np.array([76.45, 77.05, 77.10, 77.28, 78.08, 77.28, 78.22])
res = np.stack((acc_res18, acc_res50, acc_mbnv2, acc_mbnv3, acc_effb0))
res = res[:, 1:] - res[:, 0:1]
print(res)

d = 0.125
x = np.arange(5)

fig, ax = plt.subplots()

# ax.set_prop_cycle('color', palettable.cartocolors.qualitative.Bold_8.mpl_colors)
# ax.set_prop_cycle('color', palettable.cartocolors.qualitative.Pastel_9.mpl_colors)
# ax.set_prop_cycle('color', palettable.colorbrewer.diverging.Spectral_9.mpl_colors)
# ax.set_prop_cycle('color', palettable.colorbrewer.diverging.RdYlBu_9.mpl_colors)
# ax.set_prop_cycle('color', palettable.colorbrewer.diverging.RdYlGn_9.mpl_colors)
# ax.set_prop_cycle('color', palettable.colorbrewer.qualitative.Set1_8.mpl_colors)
# ax.set_prop_cycle('color', palettable.lightbartlein.diverging.BlueDarkRed12_8.mpl_colors)
order = [1, 4, 3, 0, 5, 2]
colors = palettable.tableau.BlueRed_12.mpl_colors
colors = [colors[i] for i in order]
print([(c[0]*255, c[1]*255, c[2]*255) for c in colors])
ax.set_prop_cycle('color', colors)

ax.bar(x+1*d, res[:, 0], d, label="Swish")
ax.bar(x+2*d, res[:, 1], d, label="PReLU")
ax.bar(x+3*d, res[:, 2], d, label="APL")
ax.bar(x+4*d, res[:, 3], d, label="PAU")
ax.bar(x+5*d, res[:, 4], d, label="F-ReLU")
ax.bar(x+6*d, res[:, 5], d, label="PWLU")
ax.set_axisbelow(True)
ax.grid(axis = 'y', linestyle='-.', alpha=0.5)

ax.legend(ncol=3)

ax.set_ylabel("Improvements over ReLU")
ax.set_xticks(x+3*d+[0, -0.1*d, -0.1*d, 0.5*d, 1.7*d])
ax.set_xticklabels(["ResNet-18", "ResNet-50", "MobileNet-V2", "MobileNet-V3", "EfficientNet-B0"])
ax.set_ylim(-0.5, 2.7)

plt.savefig("bar.pdf", bbox_inches="tight")


act_labels = ["Swish", "PReLU", "APL", "PAU", "F-ReLU", "PWLU"]
# mean = np.mean(res2, axis=0)
mean = np.median(res, axis=0)
# std = np.std(res2, axis=0)
std = np.stack((mean - np.min(res, axis=0), np.max(res, axis=0) - mean))
print(std.shape)
idx = np.argsort(mean)
mean = mean[idx]
std = std[:, idx]
act_labels = np.array(act_labels)[idx]
print(mean)
print(std)

fig, ax = plt.subplots()
# ax.set_prop_cycle('color', palettable.colorbrewer.sequential.Oranges_8.mpl_colors)
# ax.set_prop_cycle('color', palettable.cmocean.sequential.Matter_10.mpl_colors)
# ax.set_prop_cycle('color', palettable.cmocean.sequential.Thermal_9.mpl_colors)
ax.set_prop_cycle('color', palettable.colorbrewer.sequential.YlOrRd_8.mpl_colors)

ax.errorbar(np.arange(5), mean[:5], yerr=std[:, :5], fmt="o", capsize=8, markersize=8, mfc="yellow", color="blue", linewidth=2)
ax.errorbar(np.arange(5, 6), mean[5:], yerr=std[:, 5:], fmt="o", capsize=8, markersize=8, mfc="yellow", color="red", linewidth=2)
# for i in range(8):
#     ax.errorbar(i, mean[i], yerr=std[:, i:i+1], fmt="o", capsize=6, markersize=6, mfc="blue")
ax.set_axisbelow(True)
ax.grid(axis = 'y', linestyle='-.', alpha=0.5)

ax.set_xticks(np.arange(6))
ax.set_xticklabels(act_labels, rotation=30)
ax.set_ylabel("Improvements over ReLU")

plt.savefig("cool.pdf", bbox_inches="tight")


==> pics/plot_ious.py <==
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import torch
import torch.nn as nn
from matplotlib.ticker import PercentFormatter
import palettable


num_fixed = [180, 1650, 700, 250, 100, 200, 390, 395, 185]
num_static = [0, 0, 0, 310, 740, 580, 880, 1010, 405]
split_points = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0]
static_iou = []
fixed_iou = []
for i in range(9):
    beg, end = split_points[i], split_points[i + 1]
    temp1 = np.random.sample(size=num_static[i]) * (end - beg) + beg
    temp2 = np.random.sample(size=num_fixed[i]) * (end - beg) + beg
    static_iou.append(temp1)
    fixed_iou.append(temp2)
static_iou = np.concatenate(static_iou, axis=0)
fixed_iou = np.concatenate(fixed_iou, axis=0)

iou_h, iou_f = plt.subplots(figsize=(7, 4.326))
bin_min = np.minimum(static_iou.min(), fixed_iou.min())
bin_max = np.maximum(static_iou.max(), fixed_iou.max())

iou_f.set_yticks([400,800,1200,1600])
iou_f.set_xticks([0.2, 0.4, 0.6, 0.8, 1.0])
iou_f.set_axisbelow(True)
iou_f.grid(axis = 'y', linestyle='-.', alpha=1)
# iou_f.hist(static_iou, color=palettable.tableau.BlueRed_12.hex_colors[0], bins=9, range=(bin_min, bin_max), alpha=0.7, rwidth=0.9, label="stat-realign")
iou_f.hist(static_iou, color=(1, 0, 0), bins=9, range=(bin_min, bin_max), alpha=0.8, rwidth=0.9, label="stat-realign")
iou_f.set_xlim(0.1, 1)
# iou_f.hist(fixed_iou, color=palettable.tableau.BlueRed_12.hex_colors[2], bins=9, range=(bin_min, bin_max), alpha=0.7, rwidth=0.9, label="fix-init-10")
iou_f.hist(fixed_iou, color=(0, 0.5, 1), bins=9, range=(bin_min, bin_max), alpha=0.8, rwidth=0.9, label="fix-init-10")
iou_f.set_xlabel("IOUs", fontsize=11)
iou_f.set_ylabel("Number of IOUs", fontsize=11)



plt.legend(fontsize=12)
#plt.show()
plt.savefig(f"new_iou.pdf", bbox_inches='tight')
#plt.close()

